The Evolution of the Fractions of Quiescent and Star-forming Galaxies as a Function of Stellar Mass Since z=3: Increasing Importance of Massive, Dusty Star-forming Galaxies in the Early Universe

Using the UltraVISTA DR1 and 3D-HST catalogs, we construct a stellar-mass-complete sample, unique for its combination of surveyed volume and depth, to study the evolution of the fractions of quiescent galaxies, moderately unobscured star-forming galaxies, and dusty star-forming galaxies as a function of stellar mass over the redshift interval $0.2 \le z \le 3.0$. We show that the role of dusty star-forming galaxies within the overall galaxy population becomes more important with increasing stellar mass, and grows rapidly with increasing redshift. Specifically, dusty star-forming galaxies dominate the galaxy population with $\log{(M_{\rm star}/M_{\odot})} \gtrsim 10.3$ at $z\gtrsim2$. The ratio of dusty and non-dusty star-forming galaxies as a function of stellar mass changes little with redshift. Dusty star-forming galaxies dominate the star-forming population at $\log{(M_{\rm star}/M_{\odot})} \gtrsim 10.0-10.5$, being a factor of $\sim$3-5 more common, while unobscured star-forming galaxies dominate at $\log{(M_{\rm star}/M_{\odot})} \lesssim 10$. At $\log{(M_{\rm star}/M_{\odot})} > 10.5$, red galaxies dominate the galaxy population at all redshift $z<3$, either because they are quiescent (at late times) or dusty star-forming (in the early universe).

==> anc/tab.txt <==
| z_low | z_high | M_low | M_high |    f_Q | f_Q_lower_error | f_Q_upper_error | f_ndSF | f_ndSF_lower_error | f_ndSF_upper_error |  f_dSF | f_dSF_lower_error | f_dSF_upper_error | number |
|  0.20 |   0.50 |  8.55 |   8.80 | 0.1308 |          0.0166 |          0.0189 |  0.846 |              0.039 |             0.0404 | 0.0232 |            0.0085 |            0.0104 |   1503 |
|  0.20 |   0.50 |  8.80 |   9.00 | 0.1145 |          0.0067 |          0.0071 | 0.8147 |             0.0165 |             0.0168 | 0.0701 |            0.0055 |            0.0055 |   3188 |
|  0.20 |   0.50 |  9.00 |   9.20 |  0.107 |          0.0073 |          0.0078 | 0.8249 |             0.0183 |             0.0188 | 0.0647 |            0.0062 |            0.0062 |   2641 |
|  0.20 |   0.50 |  9.20 |   9.40 | 0.1142 |          0.0088 |          0.0096 | 0.7672 |             0.0203 |             0.0209 | 0.1082 |            0.0091 |            0.0091 |   2050 |
|  0.20 |   0.50 |  9.40 |   9.60 |  0.141 |          0.0111 |          0.0116 | 0.6642 |             0.0214 |             0.0221 | 0.1829 |            0.0126 |            0.0126 |   1716 |
|  0.20 |   0.50 |  9.60 |   9.80 |  0.194 |          0.0136 |          0.0142 | 0.4925 |             0.0198 |             0.0211 |  0.294 |            0.0167 |            0.0167 |   1498 |
|  0.20 |   0.50 |  9.80 |  10.00 | 0.2376 |          0.0157 |          0.0169 | 0.3528 |             0.0189 |             0.0195 | 0.3954 |              0.02 |              0.02 |   1307 |
|  0.20 |   0.50 | 10.00 |  10.30 | 0.3185 |          0.0157 |          0.0167 |  0.219 |             0.0133 |             0.0137 | 0.4594 |            0.0186 |            0.0186 |   1639 |
|  0.20 |   0.50 | 10.30 |  10.60 | 0.4663 |          0.0198 |          0.0205 | 0.1126 |             0.0102 |              0.011 | 0.4208 |            0.0193 |            0.0193 |   1431 |
|  0.20 |   0.50 | 10.60 |  10.90 |  0.665 |          0.0274 |          0.0287 | 0.0562 |             0.0089 |             0.0102 | 0.2776 |            0.0195 |            0.0195 |    995 |
|  0.20 |   0.50 | 10.90 |  11.20 |  0.804 |          0.0431 |          0.0459 |  0.038 |             0.0104 |             0.0131 |  0.149 |            0.0218 |            0.0218 |    462 |
|  0.20 |   0.50 | 11.20 |  11.50 | 0.9599 |          0.0807 |          0.0401 | 0.0068 |             0.0068 |             0.0172 |  0.034 |            0.0186 |            0.0258 |    151 |
|  0.20 |   0.50 | 11.50 |  11.80 |    1.0 |          0.2431 |             0.0 |    0.0 |                0.0 |             0.1151 |    0.0 |               0.0 |            0.1245 |     17 |
|  0.50 |   0.75 |  9.00 |   9.20 | 0.1173 |          0.0154 |          0.0164 | 0.8005 |              0.035 |             0.0359 | 0.0822 |            0.0144 |            0.0145 |   2275 |
|  0.50 |   0.75 |  9.20 |   9.40 | 0.0791 |          0.0056 |          0.0059 | 0.7675 |             0.0158 |             0.0162 | 0.1441 |             0.008 |             0.008 |   3364 |
|  0.50 |   0.75 |  9.40 |   9.60 | 0.0894 |          0.0063 |          0.0068 | 0.6871 |             0.0165 |             0.0167 |  0.215 |            0.0104 |            0.0104 |   2913 |
|  0.50 |   0.75 |  9.60 |   9.80 |  0.106 |           0.008 |          0.0081 | 0.5523 |             0.0163 |             0.0171 | 0.3279 |            0.0134 |            0.0134 |   2508 |
|  0.50 |   0.75 |  9.80 |  10.00 | 0.1812 |          0.0107 |          0.0113 | 0.3862 |             0.0152 |             0.0157 | 0.4204 |             0.016 |             0.016 |   2166 |
|  0.50 |   0.75 | 10.00 |  10.30 | 0.2761 |          0.0112 |          0.0118 | 0.2213 |             0.0101 |             0.0107 | 0.4878 |            0.0146 |            0.0146 |   2870 |
|  0.50 |   0.75 | 10.30 |  10.60 |  0.401 |           0.015 |          0.0154 | 0.1374 |             0.0087 |             0.0092 |  0.456 |            0.0159 |            0.0159 |   2279 |
|  0.50 |   0.75 | 10.60 |  10.90 | 0.5723 |          0.0204 |          0.0216 | 0.0811 |             0.0082 |             0.0089 | 0.3419 |            0.0168 |            0.0168 |   1592 |
|  0.50 |   0.75 | 10.90 |  11.20 | 0.7394 |          0.0336 |          0.0352 | 0.0604 |             0.0102 |             0.0122 | 0.2002 |            0.0199 |            0.0199 |    729 |
|  0.50 |   0.75 | 11.20 |  11.50 | 0.9377 |          0.0744 |          0.0623 |  0.008 |             0.0078 |             0.0164 |  0.044 |            0.0231 |            0.0231 |    175 |
|  0.50 |   0.75 | 11.50 |  11.80 |    1.0 |          0.2021 |             0.0 |    0.0 |                0.0 |               0.08 |    0.0 |               0.0 |            0.0856 |     26 |
|  0.75 |   1.00 |  9.20 |   9.40 | 0.0663 |          0.0115 |          0.0123 | 0.8237 |             0.0328 |             0.0342 | 0.1101 |             0.014 |            0.0152 |    846 |
|  0.75 |   1.00 |  9.40 |   9.60 | 0.0601 |          0.0114 |          0.0134 | 0.7538 |              0.036 |             0.0374 | 0.1862 |            0.0204 |            0.0212 |   4021 |
|  0.75 |   1.00 |  9.60 |   9.80 | 0.0953 |          0.0057 |          0.0062 | 0.6436 |             0.0139 |             0.0143 |  0.258 |            0.0096 |            0.0096 |   3862 |
|  0.75 |   1.00 |  9.80 |  10.00 | 0.1574 |           0.008 |          0.0084 | 0.4591 |             0.0131 |             0.0134 | 0.3811 |            0.0123 |            0.0123 |   3338 |
|  0.75 |   1.00 | 10.00 |  10.30 | 0.2751 |          0.0091 |          0.0096 | 0.2575 |             0.0088 |             0.0092 | 0.4668 |            0.0119 |            0.0119 |   4111 |
|  0.75 |   1.00 | 10.30 |  10.60 | 0.3892 |          0.0114 |           0.012 |  0.139 |             0.0071 |             0.0074 | 0.4715 |            0.0127 |            0.0127 |   3533 |
|  0.75 |   1.00 | 10.60 |  10.90 | 0.5241 |          0.0159 |           0.016 | 0.1026 |             0.0073 |             0.0078 | 0.3723 |            0.0139 |            0.0139 |   2457 |
|  0.75 |   1.00 | 10.90 |  11.20 | 0.6863 |          0.0276 |          0.0288 | 0.0852 |             0.0103 |             0.0118 | 0.2212 |            0.0175 |            0.0175 |   1008 |
|  0.75 |   1.00 | 11.20 |  11.50 | 0.8633 |          0.0612 |          0.0666 | 0.0374 |             0.0136 |             0.0198 | 0.0927 |            0.0252 |            0.0252 |    240 |
|  0.75 |   1.00 | 11.50 |  11.80 | 0.9641 |          0.1866 |          0.0359 |    0.2 |             0.1657 |             0.4646 |    0.0 |               0.0 |            0.0893 |     27 |
|  1.00 |   1.25 |  9.40 |   9.60 | 0.0465 |          0.0104 |          0.0121 | 0.8045 |             0.0384 |             0.0393 |  0.149 |            0.0193 |            0.0208 |    624 |
|  1.00 |   1.25 |  9.60 |   9.80 | 0.0595 |          0.0131 |          0.0145 | 0.7255 |             0.0397 |             0.0431 |  0.215 |            0.0263 |            0.0249 |   1887 |
|  1.00 |   1.25 |  9.80 |  10.00 | 0.1273 |          0.0074 |           0.008 |  0.461 |             0.0138 |             0.0142 | 0.4089 |            0.0134 |            0.0134 |   2838 |
|  1.00 |   1.25 | 10.00 |  10.30 | 0.2254 |          0.0089 |          0.0092 | 0.2807 |             0.0099 |             0.0102 |  0.489 |            0.0129 |            0.0129 |   3505 |
|  1.00 |   1.25 | 10.30 |  10.60 | 0.3762 |          0.0124 |          0.0127 | 0.1573 |             0.0082 |             0.0088 | 0.4657 |            0.0138 |            0.0138 |   2929 |
|  1.00 |   1.25 | 10.60 |  10.90 | 0.5501 |          0.0177 |          0.0181 | 0.1067 |             0.0082 |             0.0088 | 0.3415 |            0.0145 |            0.0145 |   2049 |
|  1.00 |   1.25 | 10.90 |  11.20 | 0.6797 |          0.0295 |          0.0311 | 0.0808 |             0.0113 |             0.0124 |  0.218 |            0.0187 |            0.0187 |    862 |
|  1.00 |   1.25 | 11.20 |  11.50 | 0.8017 |          0.0698 |          0.0774 | 0.0979 |             0.0256 |             0.0331 | 0.0698 |            0.0289 |            0.0289 |    179 |
|  1.00 |   1.25 | 11.50 |  11.80 | 0.8937 |          0.2428 |          0.1063 | 0.1006 |             0.0629 |             0.1765 |    0.0 |               0.0 |            0.1606 |     18 |
|  1.25 |   1.50 |  9.60 |   9.80 | 0.0413 |           0.012 |          0.0132 | 0.8017 |             0.0435 |              0.045 |  0.157 |            0.0213 |            0.0256 |    486 |
|  1.25 |   1.50 |  9.80 |  10.00 | 0.0872 |          0.0179 |          0.0185 | 0.6009 |             0.0424 |              0.044 | 0.3119 |            0.0317 |            0.0338 |    969 |
|  1.25 |   1.50 | 10.00 |  10.30 |  0.164 |          0.0075 |           0.008 | 0.3973 |             0.0117 |             0.0121 | 0.4385 |            0.0124 |            0.0124 |   3441 |
|  1.25 |   1.50 | 10.30 |  10.60 | 0.3055 |          0.0113 |           0.012 | 0.2092 |             0.0097 |             0.0102 | 0.4833 |            0.0143 |            0.0143 |   2813 |
|  1.25 |   1.50 | 10.60 |  10.90 | 0.4308 |          0.0166 |          0.0175 | 0.1118 |             0.0089 |             0.0097 | 0.4567 |            0.0173 |            0.0173 |   1795 |
|  1.25 |   1.50 | 10.90 |  11.20 | 0.5837 |          0.0314 |          0.0332 | 0.1016 |             0.0134 |             0.0155 | 0.3086 |            0.0244 |            0.0244 |    673 |
|  1.25 |   1.50 | 11.20 |  11.50 | 0.7326 |          0.0814 |          0.0948 | 0.0208 |             0.0191 |             0.0309 | 0.2287 |            0.0547 |            0.0547 |    117 |
|  1.25 |   1.50 | 11.50 |  11.80 | 0.6052 |           0.259 |          0.3948 | 0.1429 |             0.1195 |             0.3346 | 0.2785 |            0.2573 |            0.2573 |     11 |
|  1.50 |   2.00 |  9.80 |  10.00 | 0.0711 |          0.0106 |           0.012 | 0.6995 |             0.0319 |             0.0313 | 0.2294 |            0.0194 |            0.0212 |    872 |
|  1.50 |   2.00 | 10.00 |  10.30 | 0.1322 |          0.0152 |          0.0153 |  0.493 |             0.0272 |             0.0268 | 0.3749 |            0.0232 |            0.0234 |    923 |
|  1.50 |   2.00 | 10.30 |  10.60 | 0.3036 |          0.0236 |          0.0248 | 0.2256 |             0.0206 |             0.0223 | 0.4708 |            0.0283 |            0.0291 |   3251 |
|  1.50 |   2.00 | 10.60 |  10.90 | 0.4062 |          0.0119 |          0.0122 | 0.1337 |              0.007 |             0.0073 | 0.4591 |            0.0128 |            0.0128 |   3204 |
|  1.50 |   2.00 | 10.90 |  11.20 | 0.4917 |          0.0202 |           0.021 | 0.0902 |             0.0089 |             0.0099 | 0.4174 |            0.0193 |            0.0193 |   1349 |
|  1.50 |   2.00 | 11.20 |  11.50 | 0.5519 |          0.0493 |          0.0546 | 0.0912 |             0.0205 |             0.0262 | 0.3507 |            0.0427 |            0.0427 |    259 |
|  1.50 |   2.00 | 11.50 |  11.80 | 0.4087 |          0.1487 |          0.2244 | 0.1594 |             0.0918 |             0.1714 | 0.4002 |            0.1853 |            0.1853 |     22 |
|  2.00 |   2.50 | 10.00 |  10.30 | 0.0763 |          0.0124 |          0.0133 |  0.656 |             0.0327 |             0.0337 | 0.2677 |            0.0229 |            0.0233 |    721 |
|  2.00 |   2.50 | 10.30 |  10.60 | 0.1729 |          0.0214 |          0.0226 | 0.3975 |             0.0293 |             0.0311 | 0.4296 |            0.0302 |            0.0325 |    561 |
|  2.00 |   2.50 | 10.60 |  10.90 | 0.3314 |          0.0352 |          0.0374 | 0.1671 |             0.0255 |             0.0262 | 0.5014 |            0.0412 |            0.0435 |   1028 |
|  2.00 |   2.50 | 10.90 |  11.20 | 0.3444 |          0.0241 |           0.026 | 0.1408 |             0.0156 |             0.0178 | 0.5148 |            0.0301 |            0.0301 |    668 |
|  2.00 |   2.50 | 11.20 |  11.50 | 0.3613 |           0.049 |          0.0579 | 0.1093 |             0.0277 |             0.0365 | 0.5217 |            0.0624 |            0.0624 |    168 |
|  2.00 |   2.50 | 11.50 |  11.80 | 0.1873 |          0.0994 |          0.2294 | 0.3333 |             0.2305 |             0.3434 | 0.5624 |            0.2453 |            0.2453 |     16 |
|  2.50 |   3.00 | 10.00 |  10.30 | 0.0378 |          0.0108 |          0.0142 | 0.5876 |             0.0382 |             0.0395 | 0.3745 |            0.0314 |             0.034 |    502 |
|  2.50 |   3.00 | 10.30 |  10.60 | 0.1881 |          0.0291 |          0.0312 | 0.3135 |              0.037 |             0.0403 | 0.4984 |            0.0453 |             0.047 |    319 |
|  2.50 |   3.00 | 10.60 |  10.90 |  0.225 |          0.0377 |          0.0415 | 0.2042 |             0.0337 |              0.037 | 0.5708 |            0.0533 |             0.057 |    286 |
|  2.50 |   3.00 | 10.90 |  11.20 | 0.2448 |          0.0279 |          0.0328 | 0.1682 |             0.0243 |             0.0278 | 0.5846 |            0.0447 |            0.0447 |    351 |
|  2.50 |   3.00 | 11.20 |  11.50 | 0.1896 |          0.0507 |          0.0677 | 0.1341 |               0.04 |             0.0581 |  0.666 |            0.0964 |            0.0964 |     93 |
|  2.50 |   3.00 | 11.50 |  11.80 | 0.1214 |          0.0616 |          0.1544 |    0.5 |             0.2585 |             0.3446 | 0.6341 |            0.1977 |            0.1977 |     25 |

